Analytical approximations for multiple scattering in one-dimensional waveguides with small inclusions

We propose a new model to approximate the wave response of waveguides containing an arbitrary number of small inclusions. The theory is developed to consider any one-dimensional waveguide (longitudinal, flexural, shear, torsional waves or a combination of them by mechanical coupling), containing small inclusions with different material and/or sectional properties. The exact problem is modelled through the formalism of generalised functions, with the Heaviside function accounting for the discontinuous jump in different sectional properties of the inclusions. For asymptotically small inclusions, the exact solution is shown to be equivalent to the Green's function. We hypothesize that these expressions are also valid when the size of the inclusions are small in comparison to the wavelength, allowing us to approximate small inhomogeneities as regular perturbations to the empty-waveguide (the homogeneous waveguide in the absence of scatterers) as point source terms. By approximating solutions through the Green's function, the multiple scattering problem is considerably simplified, allowing us to develop a general methodology in which the solution is expressed for any model for any elastic waveguide. The advantage of our approach is that, by expressing the constitutive equations in first order form as a matrix, the solutions can be expressed in matrix form; therefore, it is trivial to consider models with more degrees of freedom and to arrive at solutions to multiple scattering problems independent of the elastic model used. The theory is validated with two numerical examples, where we perform an error analysis to demonstrate the validity of the approximate solutions, and we propose a parameter quantifying the expected errors in the approximation dependent upon the parameters of the waveguide.

==> figures/figure_WaveField_Periodic.m <==

clear all
close all


%% FILE-FIGURES NAMES


figure_Rod_WaveFieldSketch = ['figure_WaveFieldSketch_Periodic.eps'];
figure_Rod_WaveFieldFreq_case1 = ['figure_WaveFieldVsFreq_Periodic_case1.eps'];
figure_Rod_WaveFieldFreq_case2 = ['figure_WaveFieldVsFreq_Periodic_case2.eps'];
figure_Rod_WaveFieldFreq_Error_case1 = ['figure_WaveFieldVsFreq_Periodic_Error_case1.eps'];
figure_Rod_WaveFieldFreq_Error_case2 = ['figure_WaveFieldVsFreq_Periodic_Error_case2.eps'];
figure_Rod_WaveField_vs_Distance_01 = ['figure_Wavefield_Periodic_Distance_w1.eps'];
figure_Rod_WaveField_vs_Distance_02 = ['figure_Wavefield_Periodic_Distance_w2.eps'];
figure_Rod_WaveField_vs_Distance_03 = ['figure_Wavefield_Periodic_Distance_w3.eps'];
figure_Rod_WaveField_vs_Distance_00 = ['figure_Wavefield_Periodic_Distance_w0.eps'];

TextSize = 12;


%% FIG (a): PLOT ROD WITH SCATTERERS (WAVEFIELD vs FREQ) ================



filename = 'input_case1_Periodic.mat';
load(filename)


L  = InputData.Rod.TotalLength;
h  = InputData.Rod.Height;
Xs = InputData.Scatterers.XCoordinates; 
N  = length(Xs);
dXs= InputData.Scatterers.InclusionWidth;
% Sample points along the rod
X0 = [0.2, 0.50, 0.8] * L;


% Rod contour
x_contour = [-L/2, 3*L/2,3*L/2, -L/2,    -L/2];
y_contour = [   0,     0,    h,    h,    0];


% Damos nombre a nuestros ejes
fig1=figure;
XYPlot = axes;
XYPlot.XScale = 'lin';
XYPlot.YScale = 'lin';

% PLOTS --------------------------------------------------------

hold on;
system_contour = plot(x_contour/L,y_contour,'-k');
system_contour.LineWidth = 1;
system_fill = fill(x_contour/L,y_contour,[0.9,0.9,1.0]);
system_scatters = stem(Xs/L,h*ones(1,N),'.r');
system_scatters.Marker = 'none';
system_scatters.LineWidth = 1.2;
system.MarkerSize = 10;

point_P1 = plot(X0(1)/L,(h/2)*ones(size(X0(1))),'.K');
point_P1.MarkerSize = 10;
point_P2 = plot(X0(2)/L,(h/2)*ones(size(X0(2))),'.r');
point_P2.MarkerSize = 10;
point_P3 = plot(X0(3)/L,(h/2)*ones(size(X0(2))),'.b');
point_P3.MarkerSize = 10;


for j=1:length(X0)
    texto1{j} = text(1,10,'$\uparrow$');
    texto1{j}.FontSize = 10;
    texto1{j}.Interpreter = 'latex';
    texto1{j}.Units = 'normalized';
    texto1{j}.Position = [X0(j)/L,4*h];
    texto1{j}.HorizontalAlignment = 'center';    
    texto1{j}.Visible = 'off';
    
    texto2{j} = text(1,10,['$P$',num2str(j)]);
    texto2{j}.FontSize = 10;
    texto2{j}.Interpreter = 'latex';
    texto2{j}.Units = 'normalized';
    texto2{j}.Position = [X0(j)/L,4*h];
    texto2{j}.HorizontalAlignment = 'center';    
    texto2{j}.Visible = 'on';
end

texto1{1}.Color = 'k';
texto2{1}.Color = 'k';

texto1{2}.Color = 'r';
texto2{2}.Color = 'r';

texto1{3}.Color = 'b';
texto2{3}.Color = 'b';

texto = text(1,10,'$\rightarrow \ e^{-ikx}$');
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.1,0.8];
texto.HorizontalAlignment = 'center';    
texto.Visible = 'on';

texto = text(1,10,'$\sim$');
texto.FontSize = 20;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.04,0.8];
texto.HorizontalAlignment = 'center';    
texto.Visible = 'on';



% FORMATO EJES ------------------------------------------------

%RangoExp_X = -1:1:3;
%RangoExp_Y = -2:1:2;
%RangoX = 10.^RangoExp_X;
%RangoY = 10.^RangoExp_Y;
RangoX = 0:0.2:1.0;
RangoY = -2*h:h:3*h;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
%ymax = 300;


% Formato ejes: límites, tick-labels, tamaño ----------------------------
LabelFormat = {'$%2.1f$\n'  , '$%2.2f$\n' };
%LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%5.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 10;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoX);  
XYPlot.YLim  = [ymin,ymax];
% XYPlot.YTick = RangoY;
XYPlot.YTick = [];
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoY);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = '$x/L$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.15 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = ' ';
EjeY_Size = 12;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.06 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'off' 'off'};
Grid_Y = {'off' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};


% LEYENDA --------------------------------------------------------

leyenda = legend;
leyenda.String = {'Exact',...
                  'Exact at wavenumbers peaks',...
                  'Model $H(k_\nu) = H(k_{\nu-1}) \left(\frac{k_\nu}{k_{\nu-1}}\right)^{\gamma_{\nu-1}}$'};                  
leyenda.Interpreter = 'latex';
leyenda.Location = 'southeast';
leyenda.FontSize = 14;
leyenda.Visible = 'off';

% TÍTULO  --------------------------------------------------------
titulo = title(['Rod with $N=$',sprintf('%1.0f',N),' statterers (periodic)']);
titulo.Interpreter = 'latex';
titulo.FontSize = 12;


% IMPRIMIR --------------------------------------------------------
% AspectRatio
RatioAspecto = [8.0 1 1];
ImageSize = [0 0 16 3];
XYPlot.Visible = 'on';
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
NombreArchivo = figure_Rod_WaveFieldSketch;
fig1.PaperUnits = 'centimeters';
fig1.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig1,NombreArchivo,'-depsc','-r1000');


%end


%% FIG (b): PLOTS WAVEFIELD VS FREQUENCY (CASE 1) =======================

% COMPUTATION ----------------------------------------------------------


filename = 'input_case1_Periodic.mat';
load(filename)

L  =    InputData.Rod.TotalLength;
h  =    InputData.Rod.Height;
Xs =    InputData.Scatterers.XCoordinates;
N  =    length(Xs);
dXs=    InputData.Scatterers.InclusionWidth;
w     = InputData.IncidentField.FrequencyRange;
w_lim = InputData.IncidentField.FrequencyLimit;
X0    = InputData.IncidentField.SampleXCoordinates;



InputData.Rod.XCoordinates = X0;
U       = zeros(length(X0),length(w));
U_aprox = zeros(length(X0),length(w));
error_case1 = zeros(length(X0),length(w));

for freq = 1:length(w)
    InputData.IncidentField.FrequencyExample = w(freq);
    U(:,freq) = WaveField_Rod_TMM_PlaneWave(InputData);
    U_aprox(:,freq) = WaveField_Rod_GreenFunction_PlaneWave(InputData);
    error_case1(:,freq) = abs(U(:,freq)-U_aprox(:,freq)) ./ abs(U(:,freq));
end

% Damos nombre a nuestros ejes
fig2=figure;
XYPlot = axes;
XYPlot.XScale = 'lin';
XYPlot.YScale = 'lin';


% PLOTS ------------------------------------------------
% x-axis _ frequency (kHz)
X_data = w / 2 / pi / 1000; 
X_data = w / w_lim;
hold on;

p1a = plot(X_data,abs(U(1,:)),'-k');
p1a.Marker = 'none';
p1a.MarkerSize =  3;
p1a.LineStyle = '-';
p1a.LineWidth = 0.5;
p1a.MarkerIndices = 1:40:length(X_data);

p1b = plot(X_data,abs(U_aprox(1,:)),'--k');
p1b.Marker = 'none';
p1b.MarkerSize =  3;
p1b.LineStyle = '--';
p1b.LineWidth = 0.8;
p1b.MarkerIndices = 1:20:length(X_data);

p2a = plot(X_data,abs(U(2,:)),'-r');
p2a.Marker = 'none';
p2a.MarkerSize =  3;
p2a.LineStyle = '-';
p2a.LineWidth = 0.5;
p2a.MarkerIndices = 1:40:length(X_data);

p2b = plot(X_data,abs(U_aprox(2,:)),'--r');
p2b.Marker = 'none';
p2b.MarkerSize =  3;
p2b.LineStyle = '--';
p2b.LineWidth = 0.8;
p2b.MarkerIndices = 1:20:length(X_data);

p3a = plot(X_data,abs(U(3,:)),'-b');
p3a.Marker = 'none';
p3a.MarkerSize =  3;
p3a.LineStyle = '-';
p3a.LineWidth = 0.5;
p3a.MarkerIndices = 1:40:length(X_data);

p3b = plot(X_data,abs(U_aprox(3,:)),'--b');
p3b.Marker = 'none';
p3b.MarkerSize =  2;
p3b.LineStyle = '--';
p3b.LineWidth = 0.8;
p3b.MarkerIndices = 1:20:length(X_data);

rel_EA   = InputData.Scatterers.Stiffness / InputData.Rod.Stiffness;
rel_rhoA = InputData.Scatterers.MassPerLength / InputData.Rod.MassPerLength;
rel_dXs  = dXs / h;

texto = text(1,10,['$EA_\alpha / EA =$',sprintf('%2.2f',rel_EA)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.9];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

texto = text(1,10,['$\rho A_\alpha / \rho A =$',sprintf('%2.2f',rel_rhoA)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.8];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

texto = text(1,10,['$\Delta x_\alpha / h=$',sprintf('%2.2f',rel_dXs)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.7];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

texto = text(1,10,'\textbf{(a)}');
texto.FontSize = 14;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.99,0.91];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';


% FORMATO EJES ---

%RangoExp_X = -1:1:3;
%RangoExp_Y = -2:1:2;
%RangoX = 10.^RangoExp_X;
%RangoY = 10.^RangoExp_Y;
RangoX = 0:0.2:1;
RangoY = 0:0.50:2.0;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
%ymax = 300;


% Formato ejes: límites, tick-labels, tamaño ----------------------------
LabelFormat = {'$%2.2f$\n'  , '$%2.2f$\n' };
%LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%5.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 10;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoX);  
XYPlot.YLim  = [ymin,ymax];
XYPlot.YTick = RangoY;
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoY);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = 'Relative frequency, $\omega / \omega_\textnormal{ref}$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.10 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = 'Wavefield (magnitude), $\left|u(x,\omega)\right|$';
EjeY_Size = 10;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.06 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'on' 'off'};
Grid_Y = {'on' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};




leyenda = legend;
leyenda.String = {'P1 Exact',...
                  'P1 Proposed',...
                  'P2 Exact',...
                  'P2 Proposed',...
                  'P3 Exact',...
                  'P3 Proposed'} ;                 
leyenda.Interpreter = 'latex';
leyenda.Location = 'southwest';
leyenda.FontSize = 7;
leyenda.Visible = 'on';

titulo = title(['Wavefield $u(x_j,\omega)$ (magnitude)']);
titulo.Interpreter = 'latex';
titulo.FontSize = 12;

% AspectRatio
RatioAspecto = [6.0 2 1];
ImageSize = [0 0 18 6.5];
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
NombreArchivo = figure_Rod_WaveFieldFreq_case1;
fig2.PaperUnits = 'centimeters';
fig2.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig2,NombreArchivo,'-depsc','-r1000');



%% FIG (c): PLOTS WAVEFIELD VS FREQUENCY (CASE 2) =======================

% COMPUTATION ----------------------------------------------------------


filename = 'input_case2_Periodic.mat';
load(filename)

L  =    InputData.Rod.TotalLength;
h  =    InputData.Rod.Height;
Xs =    InputData.Scatterers.XCoordinates;
N  =    length(Xs);
dXs=    InputData.Scatterers.InclusionWidth;
w     = InputData.IncidentField.FrequencyRange;
w_lim = InputData.IncidentField.FrequencyLimit;



InputData.Rod.XCoordinates = X0;
U       = zeros(length(X0),length(w));
U_aprox = zeros(length(X0),length(w));
error_case2 = zeros(length(X0),length(w));

for freq = 1:length(w)
    InputData.IncidentField.FrequencyExample = w(freq);
    U(:,freq) = WaveField_Rod_TMM_PlaneWave(InputData);
    U_aprox(:,freq) = WaveField_Rod_GreenFunction_PlaneWave(InputData);
    error_case2(:,freq) = abs(U(:,freq)-U_aprox(:,freq)) ./ abs(U(:,freq));
end

% Damos nombre a nuestros ejes
fig2=figure;
XYPlot = axes;
XYPlot.XScale = 'lin';
XYPlot.YScale = 'lin';


% PLOTS ------------------------------------------------
% x-axis _ frequency (kHz)
X_data = w / 2 / pi / 1000;
X_data = w / w_lim;
hold on;

p1a = plot(X_data,abs(U(1,:)),'-k');
p1a.Marker = 'none';
p1a.MarkerSize =  3;
p1a.LineStyle = '-';
p1a.LineWidth = 0.5;
p1a.MarkerIndices = 1:40:length(X_data);

p1b = plot(X_data,abs(U_aprox(1,:)),'--k');
p1b.Marker = 'none';
p1b.MarkerSize =  3;
p1b.LineStyle = '--';
p1b.LineWidth = 0.8;
p1b.MarkerIndices = 1:20:length(X_data);

p2a = plot(X_data,abs(U(2,:)),'-r');
p2a.Marker = 'none';
p2a.MarkerSize =  3;
p2a.LineStyle = '-';
p2a.LineWidth = 0.5;
p2a.MarkerIndices = 1:40:length(X_data);

p2b = plot(X_data,abs(U_aprox(2,:)),'--r');
p2b.Marker = 'none';
p2b.MarkerSize =  3;
p2b.LineStyle = '--';
p2b.LineWidth = 0.8;
p2b.MarkerIndices = 1:20:length(X_data);

p3a = plot(X_data,abs(U(3,:)),'-b');
p3a.Marker = 'none';
p3a.MarkerSize =  3;
p3a.LineStyle = '-';
p3a.LineWidth = 0.5;
p3a.MarkerIndices = 1:40:length(X_data);

p3b = plot(X_data,abs(U_aprox(3,:)),'--b');
p3b.Marker = 'none';
p3b.MarkerSize =  2;
p3b.LineStyle = '--';
p3b.LineWidth = 0.8;
p3b.MarkerIndices = 1:20:length(X_data);

rel_EA   = InputData.Scatterers.Stiffness / InputData.Rod.Stiffness;
rel_rhoA = InputData.Scatterers.MassPerLength / InputData.Rod.MassPerLength;
rel_dXs  = dXs / h;

texto = text(1,10,['$EA_\alpha / EA =$',sprintf('%2.2f',rel_EA)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.9];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

texto = text(1,10,['$\rho A_\alpha / \rho A =$',sprintf('%2.2f',rel_rhoA)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.8];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

texto = text(1,10,['$\Delta x_\alpha / h=$',sprintf('%2.2f',rel_dXs)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.7];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

texto = text(1,10,'\textbf{(b)}');
texto.FontSize = 14;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.99,0.91];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';



% FORMATO EJES ---

%RangoExp_X = -1:1:3;
%RangoExp_Y = -2:1:2;
%RangoX = 10.^RangoExp_X;
%RangoY = 10.^RangoExp_Y;
RangoX = 0:0.2:1;
RangoY = 0:0.50:2.0;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
%ymax = 300;


% Formato ejes: límites, tick-labels, tamaño ----------------------------
LabelFormat = {'$%2.2f$\n'  , '$%2.2f$\n' };
%LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%5.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 10;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoX);  
XYPlot.YLim  = [ymin,ymax];
XYPlot.YTick = RangoY;
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoY);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = 'Relative frequency, $\omega / \omega_\textnormal{ref}$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.10 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = 'Wavefield (magnitude), $\left|u(x,\omega)\right|$';
EjeY_Size = 10;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.06 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'on' 'off'};
Grid_Y = {'on' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};




leyenda = legend;
leyenda.String = {'P1 Exact',...
                  'P1 Proposed',...
                  'P2 Exact',...
                  'P2 Proposed',...
                  'P3 Exact',...
                  'P3 Proposed'} ;                 
leyenda.Interpreter = 'latex';
leyenda.Location = 'southwest';
leyenda.FontSize = 5;
leyenda.Visible = 'off';

titulo = title(['Wavefield $u(x_j,\omega)$ (magnitude)']);
titulo.Interpreter = 'latex';
titulo.FontSize = 12;

% AspectRatio
RatioAspecto = [6.0 2 1];
ImageSize = [0 0 18 6.5];
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
NombreArchivo = figure_Rod_WaveFieldFreq_case2;
fig2.PaperUnits = 'centimeters';
fig2.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig2,NombreArchivo,'-depsc','-r1000');



%end





%% FIG (d1): RELATIVE ERROR VS FREQUENCY OF WAVEFIELD ====================

filename = 'input_case1_Periodic.mat';
load(filename)

% Damos nombre a nuestros ejes
%close all
fig3=figure;


% PLOTS ------------------------------------------------
% x-axis _ frequency (kHz)
c = InputData.Rod.SpeedSound;
k = w / c; ... wavenumber
lambda = 2 * pi ./ k; ... wavelength
% X_data = w / 2 / pi / 1000; 
X_data = w / w_lim;
hold on;

% Relative error case 1 (low-scattering)
p1a = plot(X_data,error_case1(1,:),'-k');
p1a.Marker = 'none';
p1a.MarkerSize =  3;
p1a.LineStyle = '-';
p1a.LineWidth = 0.5;
p1a.MarkerIndices = 1:40:length(X_data);


p2a = plot(X_data,error_case1(2,:),'--r');
p2a.Marker = 'none';
p2a.MarkerSize =  3;
p2a.LineStyle = '-';
p2a.LineWidth = 0.5;
p2a.MarkerIndices = 1:40:length(X_data);


p3a = plot(X_data,error_case1(3,:),'-b');
p3a.Marker = 'none';
p3a.MarkerSize =  3;
p3a.LineStyle = '-';
p3a.LineWidth = 0.5;
p3a.MarkerIndices = 1:40:length(X_data);



texto = text(1,10,'(a)');
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.9];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'off';



% FORMATO EJES ---

XYPlot = gca;
XYPlot.XScale = 'log';
XYPlot.YScale = 'log';

RangoExp_X = -4:1:0;
RangoExp_Y = -8:1:-1;
RangoX = 10.^RangoExp_X;
RangoY = 10.^RangoExp_Y;
%RangoX = 0:5:30;
%RangoY = 0:0.25:2;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
xmax = X_data(end);


% Formato ejes: límites, tick-labels, tamaño ----------------------------
%LabelFormat = {'$%2.0f$\n'  , '$%2.2f$\n' };
LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%2.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 10;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoExp_X);  
XYPlot.YLim  = [ymin,ymax];
XYPlot.YTick = RangoY;
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoExp_Y);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = 'Relative frequency, $\omega / \omega_\textnormal{ref}$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.10 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = 'Relative error';
EjeY_Size = 12;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.06 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'on' 'off'};
Grid_Y = {'on' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};




leyenda = legend;
leyenda.String = {'$EA_\alpha/EA = \rho A_\alpha / \rho A = 1.50$, Point P1',...                  
                  '\phantom{$EA_\alpha/EA = \rho A_\alpha / \rho A = 1.50$}, Point P2',...
                  '\phantom{$EA_\alpha/EA = \rho A_\alpha / \rho A = 1.50$}, Point P3',...
                  };
                  
leyenda.Interpreter = 'latex';
leyenda.Location = 'northwest';
leyenda.FontSize = 10;
leyenda.Visible = 'on';

% Secondary axes (top)
c = InputData.Rod.SpeedSound;
k = w / c; ... wavenumber
lambda = 2 * pi ./ k; ... wavelength
w_equiv = RangoX * w_lim;
kappa = zeros(size(w_equiv));
for j=1:length(w_equiv)
    kappa(j) = NormError_Rods(InputData,w_equiv(j));
end
%X_data = dXs ./ lambda; 
X_data = kappa;
XYPlot_sec = axes('Position', get(XYPlot,'Position'));
XYPlot_sec.XAxisLocation = 'top';
XYPlot_sec.Color = 'none';
XYPlot_sec.XColor = 'k';
XYPlot_sec.YAxis.Visible = 'off';
XYPlot_sec.XLim = [X_data(1),X_data(end)];
XYPlot_sec.XScale = 'log';

RangoExp_X = -7:1:0;
RangoX = 10.^RangoExp_X;

% Formato ejes: límites, tick-labels, tamaño ----------------------------
%LabelFormat = {'$%2.0f$\n'  , '$%2.2f$\n' };
LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%2.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 8;
XYPlot_sec.XTick = RangoX;
XYPlot_sec.XTickLabel = sprintf(LabelFormat{1},RangoExp_X);  
XYPlot_sec.YLim  = [ymin,ymax];
XYPlot_sec.FontSize = LabelSize;
XYPlot_sec.TickLabelInterpreter = 'latex';


% Título EJE X
%EjeX_Texto = '$\Delta x_\alpha / \lambda$';
EjeX_Texto = ['$\kappa = N \Delta x_\alpha \cdot \mu(\mathbf{A}_\alpha - \mathbf{A})$'];
EjeX_Size = 12;
XYPlot_sec.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot_sec.XLabel.String = EjeX_Texto;
XYPlot_sec.XLabel.FontSize = EjeX_Size;
XYPlot_sec.XLabel.Position = [0.55 1.10 0 ];
XYPlot_sec.XLabel.Interpreter = 'LaTex';

texto = text(1,10,['($EA_\alpha/EA = \rho A_\alpha / \rho A =3$)']);
texto.FontSize = 7;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.50,1.10];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'off';

texto = text(1,10,'\textbf{(c)}');
texto.FontSize = 14;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.99,0.91];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';



%titulo = title(['$N=$',num2str(N),' scatters and $\Delta x N/L=$',sprintf('%2.3f',dXs*N/L)]);
titulo = title(['Relative error wavefield $\left|u(x,\omega)-\tilde{u}(x,\omega)\right|/\left|u(x,\omega)\right|$'])
titulo.Interpreter = 'latex';
titulo.FontSize = 12;
titulo.Units = 'normalized';
titulo.Position = [0.5,1.1];
titulo.Visible = 'off';

% AspectRatio
RatioAspecto = [6.0 2 1];
ImageSize = [0 0 18 6.5];
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
XYPlot_sec.PlotBoxAspectRatio = RatioAspecto;
XYPlot_sec.Layer = 'bottom';
NombreArchivo = figure_Rod_WaveFieldFreq_Error_case1;
fig3.PaperUnits = 'centimeters';
fig3.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig3,NombreArchivo,'-depsc','-r1000');


%end




%% FIG (d2): RELATIVE ERROR VS FREQUENCY OF WAVEFIELD ====================
filename = 'input_case2_Periodic.mat';
load(filename)

% Damos nombre a nuestros ejes
%close all
fig3=figure;


% PLOTS ------------------------------------------------
% x-axis _ frequency (kHz)
c = InputData.Rod.SpeedSound;
k = w / c; ... wavenumber
lambda = 2 * pi ./ k; ... wavelength
% X_data = w / 2 / pi / 1000; 
X_data = w / w_lim;
hold on;



% Relative error case 2 (high-scattering)
p1a = plot(X_data,error_case2(1,:),'-k');
p1a.Marker = 'none';
%p1a.Color = [1.0,0.5,0.5];
p1a.MarkerSize =  3;
p1a.LineStyle = '-';
p1a.LineWidth = 0.5;
p1a.MarkerIndices = 1:40:length(X_data);


p2a = plot(X_data,error_case2(2,:),'-r');
p2a.Marker = 'none';
%p2a.Color = [1,0.5,0.5];
p2a.MarkerSize =  3;
p2a.LineStyle = '-';
p2a.LineWidth = 0.5;
p2a.MarkerIndices = 1:40:length(X_data);


p3a = plot(X_data,error_case2(3,:),'-b');
p3a.Marker = 'none';
%p3a.Color = [1,0.5,0.5];
p3a.MarkerSize =  3;
p3a.LineStyle = '-';
p3a.LineWidth = 0.5;
p3a.MarkerIndices = 1:40:length(X_data);


texto = text(1,10,'\textbf{(d)}');
texto.FontSize = 14;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.99,0.91];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';



% FORMATO EJES ---

XYPlot = gca;
XYPlot.XScale = 'log';
XYPlot.YScale = 'log';

RangoExp_X = -4:1:0;
RangoExp_Y = -8:1:-1;
RangoX = 10.^RangoExp_X;
RangoY = 10.^RangoExp_Y;
%RangoX = 0:5:30;
%RangoY = 0:0.25:2;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
xmax = X_data(end);


% Formato ejes: límites, tick-labels, tamaño ----------------------------
%LabelFormat = {'$%2.0f$\n'  , '$%2.2f$\n' };
LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%2.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 10;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoExp_X);  
XYPlot.YLim  = [ymin,ymax];
XYPlot.YTick = RangoY;
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoExp_Y);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = 'Relative frequency, $\omega / \omega_\textnormal{ref}$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.10 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = 'Relative error';
EjeY_Size = 8;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.06 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'on' 'off'};
Grid_Y = {'on' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};




leyenda = legend;
leyenda.String = {'$EA_\alpha/EA = \rho A_\alpha / \rho A = 3.00$, Point P1',...                  
                  '\phantom{$EA_\alpha/EA = \rho A_\alpha / \rho A = 3.00$}, Point P2',...
                  '\phantom{$EA_\alpha/EA = \rho A_\alpha / \rho A = 3.00$}, Point P3',...
                  };
                  
leyenda.Interpreter = 'latex';
leyenda.Location = 'northwest';
leyenda.FontSize = 10;
leyenda.Visible = 'on';

% Secondary axes (top)
c = InputData.Rod.SpeedSound;
k = w / c; ... wavenumber
lambda = 2 * pi ./ k; ... wavelength
w_equiv = RangoX * w_lim;
kappa = zeros(size(w_equiv));
for j=1:length(w_equiv)
    kappa(j) = NormError_Rods(InputData,w_equiv(j));
end
%X_data = dXs ./ lambda; 
X_data = kappa;
XYPlot_sec = axes('Position', get(XYPlot,'Position'));
XYPlot_sec.XAxisLocation = 'top';
XYPlot_sec.Color = 'none';
XYPlot_sec.XColor = 'k';
XYPlot_sec.YAxis.Visible = 'off';
XYPlot_sec.XLim = [X_data(1),X_data(end)];
XYPlot_sec.XScale = 'log';

RangoExp_X = -7:1:0;
RangoX = 10.^RangoExp_X;

% Formato ejes: límites, tick-labels, tamaño ----------------------------
%LabelFormat = {'$%2.0f$\n'  , '$%2.2f$\n' };
LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%2.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 8;
XYPlot_sec.XTick = RangoX;
XYPlot_sec.XTickLabel = sprintf(LabelFormat{1},RangoExp_X);  
XYPlot_sec.YLim  = [ymin,ymax];
XYPlot_sec.FontSize = LabelSize;
XYPlot_sec.TickLabelInterpreter = 'latex';


% Título EJE X
%EjeX_Texto = '$\Delta x_\alpha / \lambda$';
EjeX_Texto = ['$\kappa = N \Delta x_\alpha \cdot \mu(\mathbf{A}_\alpha - \mathbf{A})$']
EjeX_Size = 12;
XYPlot_sec.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot_sec.XLabel.String = EjeX_Texto;
XYPlot_sec.XLabel.FontSize = EjeX_Size;
XYPlot_sec.XLabel.Position = [0.55 1.10 0 ];
XYPlot_sec.XLabel.Interpreter = 'LaTex';

texto = text(1,10,['($EA_\alpha/EA = \rho A_\alpha / \rho A =3$)']);
texto.FontSize = 7;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.77,0.86];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'off';

texto = text(1,10,'\textbf{(d)}');
texto.FontSize = 14;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.99,0.91];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';



%titulo = title(['$N=$',num2str(N),' scatters and $\Delta x N/L=$',sprintf('%2.3f',dXs*N/L)]);
titulo = title(['Relative error wavefield $\left|u(x,\omega)-\tilde{u}(x,\omega)\right|/\left|u(x,\omega)\right|$'])
titulo.Interpreter = 'latex';
titulo.FontSize = 12;
titulo.Units = 'normalized';
titulo.Position = [0.5,1.1];
titulo.Visible = 'off';

% AspectRatio
RatioAspecto = [6.0 2 1];
ImageSize = [0 0 18 6.5];
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
XYPlot_sec.PlotBoxAspectRatio = RatioAspecto;
XYPlot_sec.Layer = 'bottom';
NombreArchivo = figure_Rod_WaveFieldFreq_Error_case2;
fig3.PaperUnits = 'centimeters';
fig3.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig3,NombreArchivo,'-depsc','-r1000');


%end





























%% FIGs WAVEFIELD-VS-DISTANCE FOR FREQS w1,w2,w3 COMPUTATION =============


filename = 'input_case2_Periodic.mat';
load(filename)

L  =    InputData.Rod.TotalLength;
h  =    InputData.Rod.Height;
Xs =    InputData.Scatterers.XCoordinates;
N  =    length(Xs);
dXs   = InputData.Scatterers.InclusionWidth;
w     = InputData.IncidentField.FrequencyRange;
w_lim = InputData.IncidentField.FrequencyLimit;
X     = InputData.Rod.XCoordinates;

w0 = 0.17 * w_lim;
w1 = 0.35 * w_lim;
%w2 = 0.808 * w_lim;
w2 = 0.639 * w_lim;
w3 = 0.929 * w_lim;
%w3 = 0.8283 * w_lim;
% close all



InputData.IncidentField.FrequencyExample = w0;
U0       = WaveField_Rod_TMM_PlaneWave(InputData);
U0_aprox = WaveField_Rod_GreenFunction_PlaneWave(InputData);

InputData.IncidentField.FrequencyExample = w1;
U1       = WaveField_Rod_TMM_PlaneWave(InputData);
U1_aprox = WaveField_Rod_GreenFunction_PlaneWave(InputData);

InputData.IncidentField.FrequencyExample = w2;
U2       = WaveField_Rod_TMM_PlaneWave(InputData);
U2_aprox = WaveField_Rod_GreenFunction_PlaneWave(InputData);

InputData.IncidentField.FrequencyExample = w3;
U3       = WaveField_Rod_TMM_PlaneWave(InputData);
U3_aprox = WaveField_Rod_GreenFunction_PlaneWave(InputData);


%% FIG (e): WAVEFIELD-VS-DISTANCE, freq w0 ===============================

% Damos nombre a nuestros ejes
fig2=figure;
XYPlot = axes;
XYPlot.XScale = 'lin';
XYPlot.YScale = 'lin';
XYPlot.XAxis.Color = 'k';


% PLOTS ------------------------------------------------
% x-axis _ frequency (kHz)
X_data = X/L;
hold on;

p1 = plot(X_data,real(U0),'-b');
p1.Marker = 'none';
p1.MarkerSize =  10;
p1.LineStyle = '-';
p1.LineWidth = 0.8;
p1.MarkerIndices = 1:1:length(X_data);

p2 = plot(X_data,real(U0_aprox),'--r');
p2.Marker = 'none';
p2.MarkerSize =  3;
p2.LineStyle = '--';
p2.LineWidth = 1.2;
p2.MarkerIndices = 1:20:length(X_data);

p2 = plot(Xs/L,zeros(size(Xs)),'.k');
p2.Marker = '.';
p2.MarkerSize =  10;
p2.LineStyle = 'none';
p2.LineWidth = 1.0;
p2.MarkerIndices = 1:1:length(X_data);

p3 = plot([X(1),X(end)],[0,0],'-k')
p3.LineWidth = 0.6;


rel_EA   = InputData.Scatterers.Stiffness / InputData.Rod.Stiffness;
rel_rhoA = InputData.Scatterers.MassPerLength / InputData.Rod.MassPerLength;
rel_dXs  = dXs / h;

texto = text(1,10,['$EA_\alpha / EA =$',sprintf('%2.2f',rel_EA),...
                   ',  $\rho A_\alpha / \rho A =$',sprintf('%2.2f',rel_rhoA),...
                   ', $\Delta x_\alpha / h=$',sprintf('%2.2f',rel_dXs)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.92];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

texto = text(1,10,['$\rho A_\alpha / \rho A =$',sprintf('%2.2f',rel_rhoA)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.8,0.86];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'off';

texto = text(1,10,['$\Delta x_\alpha / h=$',sprintf('%2.2f',rel_dXs)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.8,0.77];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'off';

texto = text(1,10,'\textbf{(a)}');
texto.FontSize = 14;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.99,0.91];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';

% kappa-parameter
kappa = NormError_Rods(InputData,w0);
texto = text(1,10,['$\kappa = $',sprintf('%2.2f',kappa)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.82];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';




% FORMATO EJES ---

%RangoExp_X = -1:1:3;
%RangoExp_Y = -2:1:2;
%RangoX = 10.^RangoExp_X;
%RangoY = 10.^RangoExp_Y;
RangoX = 0:0.1:1;
RangoY = -2.0:1:2.0;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
%ymax = 300;


% Formato ejes: límites, tick-labels, tamaño ----------------------------
LabelFormat = {'$%2.1f$\n'  , '$%2.1f$\n' };
%LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%5.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 10;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoX);  
XYPlot.YLim  = [ymin,ymax];
XYPlot.YTick = RangoY;
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoY);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = '$x/L$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.10 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = '$u(x,\omega)$';
EjeY_Size = 10;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.06 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'on' 'off'};
Grid_Y = {'on' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};




leyenda = legend;
leyenda.String = {'Exact wavefield',...
                  'Proposed wavefield',...
                  'Positions of scatterers'};                
leyenda.Interpreter = 'latex';
leyenda.Location = 'southeast';
leyenda.FontSize = 10;
leyenda.Visible = 'on';

titulo = title(['Wavefield for frequency $\omega= $', ...
                  sprintf('%2.2f',w0/w_lim), '$\omega_{\textnormal{ref}}=$',...
                  sprintf('%3.0f',w0/2/pi/1000),'kHz']);
titulo.Interpreter = 'latex';
titulo.FontSize = 12;

% AspectRatio
RatioAspecto = [6.0 2 1];
ImageSize = [0 0 18 6.5];
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
NombreArchivo = figure_Rod_WaveField_vs_Distance_00;
fig2.PaperUnits = 'centimeters';
fig2.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig2,NombreArchivo,'-depsc','-r1000');






%% FIG (f): WAVEFIELD-VS-DISTANCE, freq w1 ===============================

% Damos nombre a nuestros ejes
fig2=figure;
XYPlot = axes;
XYPlot.XScale = 'lin';
XYPlot.YScale = 'lin';
XYPlot.XAxis.Color = 'k';


% PLOTS ------------------------------------------------
% x-axis _ frequency (kHz)
X_data = X/L;
hold on;

p1 = plot(X_data,real(U1),'-b');
p1.Marker = 'none';
p1.MarkerSize =  10;
p1.LineStyle = '-';
p1.LineWidth = 0.8;
p1.MarkerIndices = 1:1:length(X_data);

p2 = plot(X_data,real(U1_aprox),'--r');
p2.Marker = 'none';
p2.MarkerSize =  3;
p2.LineStyle = '--';
p2.LineWidth = 1.2;
p2.MarkerIndices = 1:20:length(X_data);

p2 = plot(Xs/L,zeros(size(Xs)),'.k');
p2.Marker = '.';
p2.MarkerSize =  10;
p2.LineStyle = 'none';
p2.LineWidth = 1.0;
p2.MarkerIndices = 1:1:length(X_data);

p3 = plot([X(1),X(end)],[0,0],'-k')
p3.LineWidth = 0.6;


rel_EA   = InputData.Scatterers.Stiffness / InputData.Rod.Stiffness;
rel_rhoA = InputData.Scatterers.MassPerLength / InputData.Rod.MassPerLength;
rel_dXs  = dXs / h;

texto = text(1,10,['$EA_\alpha / EA =$',sprintf('%2.2f',rel_EA),...
                   ',  $\rho A_\alpha / \rho A =$',sprintf('%2.2f',rel_rhoA),...
                   ', $\Delta x_\alpha / h=$',sprintf('%2.2f',rel_dXs)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.92];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

% kappa-parameter
kappa = NormError_Rods(InputData,w1);
texto = text(1,10,['$\kappa = $',sprintf('%2.2f',kappa)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.82];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';


texto = text(1,10,['$\rho A_\alpha / \rho A =$',sprintf('%2.2f',rel_rhoA)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.8,0.86];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'off';

texto = text(1,10,['$\Delta x_\alpha / h=$',sprintf('%2.2f',rel_dXs)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.8,0.77];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'off';

texto = text(1,10,'\textbf{(b)}');
texto.FontSize = 14;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.99,0.91];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';




% FORMATO EJES ---

%RangoExp_X = -1:1:3;
%RangoExp_Y = -2:1:2;
%RangoX = 10.^RangoExp_X;
%RangoY = 10.^RangoExp_Y;
RangoX = 0:0.1:1;
RangoY = -2.0:1:2.0;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
%ymax = 300;


% Formato ejes: límites, tick-labels, tamaño ----------------------------
LabelFormat = {'$%2.1f$\n'  , '$%2.1f$\n' };
%LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%5.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 10;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoX);  
XYPlot.YLim  = [ymin,ymax];
XYPlot.YTick = RangoY;
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoY);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = '$x/L$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.10 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = '$u(x,\omega)$';
EjeY_Size = 10;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.06 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'on' 'off'};
Grid_Y = {'on' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};




leyenda = legend;
leyenda.String = {'Exact wavefield',...
                  'Proposed wavefield',...
                  'Positions of scatterers'};                
leyenda.Interpreter = 'latex';
leyenda.Location = 'southeast';
leyenda.FontSize = 10;
leyenda.Visible = 'off';

titulo = title(['Wavefield for frequency $\omega= $', ...
                  sprintf('%2.2f',w1/w_lim), '$\omega_{\textnormal{ref}}=$',...
                  sprintf('%3.0f',w1/2/pi/1000),'kHz']);
titulo.Interpreter = 'latex';
titulo.FontSize = 12;

% AspectRatio
RatioAspecto = [6.0 2 1];
ImageSize = [0 0 18 6.5];
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
NombreArchivo = figure_Rod_WaveField_vs_Distance_01;
fig2.PaperUnits = 'centimeters';
fig2.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig2,NombreArchivo,'-depsc','-r1000');






%% FIG (g): WAVEFIELD-VS-DISTANCE, freq w2 ===============================

% Damos nombre a nuestros ejes
fig2=figure;
XYPlot = axes;
XYPlot.XScale = 'lin';
XYPlot.YScale = 'lin';
XYPlot.XAxis.Color = 'k';


% PLOTS ------------------------------------------------
% x-axis _ frequency (kHz)
X_data = X/L;
hold on;

p1 = plot(X_data,real(U2),'-b');
p1.Marker = 'none';
p1.MarkerSize =  10;
p1.LineStyle = '-';
p1.LineWidth = 0.8;
p1.MarkerIndices = 1:1:length(X_data);

p2 = plot(X_data,real(U2_aprox),'--r');
p2.Marker = 'none';
p2.MarkerSize =  3;
p2.LineStyle = '--';
p2.LineWidth = 1.2;
p2.MarkerIndices = 1:20:length(X_data);

p2 = plot(Xs/L,zeros(size(Xs)),'.k');
p2.Marker = '.';
p2.MarkerSize =  10;
p2.LineStyle = 'none';
p2.LineWidth = 1.0;
p2.MarkerIndices = 1:1:length(X_data);

p3 = plot([X(1),X(end)],[0,0],'-k')
p3.LineWidth = 0.6;


rel_EA   = InputData.Scatterers.Stiffness / InputData.Rod.Stiffness;
rel_rhoA = InputData.Scatterers.MassPerLength / InputData.Rod.MassPerLength;
rel_dXs  = dXs / h;

texto = text(1,10,['$EA_\alpha / EA =$',sprintf('%2.2f',rel_EA),...
                   ',  $\rho A_\alpha / \rho A =$',sprintf('%2.2f',rel_rhoA),...
                   ', $\Delta x_\alpha / h=$',sprintf('%2.2f',rel_dXs)]);
%texto = text(1,10,['$EA_\alpha / EA =$',sprintf('%2.2f',rel_EA)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.92];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

% kappa-parameter
kappa = NormError_Rods(InputData,w2);
texto = text(1,10,['$\kappa = $',sprintf('%2.2f',kappa)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.82];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';


texto = text(1,10,['$\rho A_\alpha / \rho A =$',sprintf('%2.2f',rel_rhoA)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.8,0.86];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'off';

texto = text(1,10,['$\Delta x_\alpha / h=$',sprintf('%2.2f',rel_dXs)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.8,0.77];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'off';

texto = text(1,10,'\textbf{(c)}');
texto.FontSize = 14;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.99,0.91];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';




% FORMATO EJES ---

%RangoExp_X = -1:1:3;
%RangoExp_Y = -2:1:2;
%RangoX = 10.^RangoExp_X;
%RangoY = 10.^RangoExp_Y;
RangoX = 0:0.1:1;
RangoY = -2.0:1:2.0;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
%ymax = 300;


% Formato ejes: límites, tick-labels, tamaño ----------------------------
LabelFormat = {'$%2.1f$\n'  , '$%2.1f$\n' };
%LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%5.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 10;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoX);  
XYPlot.YLim  = [ymin,ymax];
XYPlot.YTick = RangoY;
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoY);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = '$x/L$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.10 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = '$u(x,\omega)$';
EjeY_Size = 8;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.06 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'on' 'off'};
Grid_Y = {'on' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};




leyenda = legend;
leyenda.String = {'Exact wavefield',...
                  'Proposed wavefield',...
                  'Positions of scatterers'};                
leyenda.Interpreter = 'latex';
leyenda.Location = 'southeast';
leyenda.FontSize = 7;
leyenda.Visible = 'off';

titulo = title(['Wavefield for frequency $\omega= $', ...
                  sprintf('%2.2f',w2/w_lim), '$\omega_{\textnormal{ref}}=$',...
                  sprintf('%3.0f',w2/2/pi/1000),'kHz']);
titulo.Interpreter = 'latex';
titulo.FontSize = 12;

% AspectRatio
RatioAspecto = [6.0 2 1];
ImageSize = [0 0 18 6.5];
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
NombreArchivo = figure_Rod_WaveField_vs_Distance_02;
fig2.PaperUnits = 'centimeters';
fig2.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig2,NombreArchivo,'-depsc','-r1000');






%% FIG (h): WAVEFIELD-VS-DISTANCE, freq w3 ===============================

% Damos nombre a nuestros ejes
fig2=figure;
XYPlot = axes;
XYPlot.XScale = 'lin';
XYPlot.YScale = 'lin';
XYPlot.XAxis.Color = 'k';


% PLOTS ------------------------------------------------
% x-axis _ frequency (kHz)
X_data = X/L;
hold on;

p1 = plot(X_data,real(U3),'-b');
p1.Marker = 'none';
p1.MarkerSize =  10;
p1.LineStyle = '-';
p1.LineWidth = 0.8;
p1.MarkerIndices = 1:1:length(X_data);

p2 = plot(X_data,real(U3_aprox),'--r');
p2.Marker = 'none';
p2.MarkerSize =  3;
p2.LineStyle = '--';
p2.LineWidth = 1.2;
p2.MarkerIndices = 1:20:length(X_data);

p2 = plot(Xs/L,zeros(size(Xs)),'.k');
p2.Marker = '.';
p2.MarkerSize =  10;
p2.LineStyle = 'none';
p2.LineWidth = 1.0;
p2.MarkerIndices = 1:1:length(X_data);

p3 = plot([X(1),X(end)],[0,0],'-k')
p3.LineWidth = 0.6;


rel_EA   = InputData.Scatterers.Stiffness / InputData.Rod.Stiffness;
rel_rhoA = InputData.Scatterers.MassPerLength / InputData.Rod.MassPerLength;
rel_dXs  = dXs / h;

texto = text(1,10,['$EA_\alpha / EA =$',sprintf('%2.2f',rel_EA),...
                   ',  $\rho A_\alpha / \rho A =$',sprintf('%2.2f',rel_rhoA),...
                   ', $\Delta x_\alpha / h=$',sprintf('%2.2f',rel_dXs)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.92];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

% kappa-parameter
kappa = NormError_Rods(InputData,w3);
texto = text(1,10,['$\kappa = $',sprintf('%2.2f',kappa)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.82];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';


texto = text(1,10,['$\rho A_\alpha / \rho A =$',sprintf('%2.2f',rel_rhoA)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.8,0.86];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'off';

texto = text(1,10,['$\Delta x_\alpha / h=$',sprintf('%2.2f',rel_dXs)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.8,0.77];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'off';

texto = text(1,10,'\textbf{(d)}');
texto.FontSize = 14;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.99,0.91];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';




% FORMATO EJES ---

%RangoExp_X = -1:1:3;
%RangoExp_Y = -2:1:2;
%RangoX = 10.^RangoExp_X;
%RangoY = 10.^RangoExp_Y;
RangoX = 0:0.1:1;
RangoY = -2.0:1:2.0;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
%ymax = 300;


% Formato ejes: límites, tick-labels, tamaño ----------------------------
LabelFormat = {'$%2.1f$\n'  , '$%2.1f$\n' };
%LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%5.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 10;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoX);  
XYPlot.YLim  = [ymin,ymax];
XYPlot.YTick = RangoY;
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoY);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = '$x/L$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.10 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = '$u(x,\omega)$';
EjeY_Size = 8;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.06 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'on' 'off'};
Grid_Y = {'on' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};




leyenda = legend;
leyenda.String = {'Exact wavefield',...
                  'Proposed wavefield',...
                  'Positions of scatterers'};                
leyenda.Interpreter = 'latex';
leyenda.Location = 'southeast';
leyenda.FontSize = 7;
leyenda.Visible = 'off';

titulo = title(['Wavefield for frequency $\omega= $', ...
                  sprintf('%2.2f',w3/w_lim), '$\omega_{\textnormal{ref}}=$',...
                  sprintf('%3.0f',w3/2/pi/1000),'kHz']);
titulo.Interpreter = 'latex';
titulo.FontSize = 12;

% AspectRatio
RatioAspecto = [6.0 2 1];
ImageSize = [0 0 18 6.5];
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
NombreArchivo = figure_Rod_WaveField_vs_Distance_03;
fig2.PaperUnits = 'centimeters';
fig2.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig2,NombreArchivo,'-depsc','-r1000');











%% END ===================================================================








==> figures/figure_WaveField_Random.m <==

% TEST: Wavefield |u(x0,w)| at certain point in a Frequency RAnge.
clear all

% Select case
%caso = 'low_scattering'
caso = 'high_scattering';


switch caso
    case 'low_scattering'
        filename = 'input_case_LowScattering.mat';
        figure_file_Rod_Points                = ['figure_Rod_case_LowScattering_Sketch.eps'];
        figure_file_Points_WavefieldMagnitude = ['figure_Rod_case_LowScattering_Points_WavefieldMagni.eps'];
        figure_file_Points_WavefieldPhase     = ['figure_Rod_case_LowScattering_Points_WavefieldPhase.eps'];        
        figure_file_Points_Error              = ['figure_Rod_case_LowScattering_Points_Error.eps'];
    case 'high_scattering'
        filename = 'input_case_HighScattering.mat';
        figure_file_Rod_Points                = ['figure_Rod_case_HighScattering_Sketch.eps'];
        figure_file_Points_WavefieldMagnitude = ['figure_Rod_case_HighScattering_Points_WavefieldMagni.eps'];
        figure_file_Points_WavefieldPhase     = ['figure_Rod_case_HighScattering_Points_WavefieldPhase.eps'];        
        figure_file_Points_Error              = ['figure_Rod_case_HighScattering_Points_Error.eps'];
end

load(filename)



L  = InputData.Rod.TotalLength;
h  = InputData.Rod.Height;
Xs = InputData.Scatterers.XCoordinates; 
N  = length(Xs);
dXs= InputData.Scatterers.InclusionWidth;

% Sample points along the rod
X0 = [0.2, 0.47, 0.8] * L;

% Frequency range
w     = InputData.IncidentField.FrequencyRange;
w_lim = InputData.IncidentField.FrequencyLimit;


InputData.Rod.XCoordinates = X0;
U       = zeros(length(X0),length(w));
U_aprox = zeros(length(X0),length(w));


for freq = 1:length(w)
    InputData.IncidentField.FrequencyExample = w(freq);
    U(:,freq) = WaveField_Rod_TMM_PlaneWave(InputData);
    U_aprox(:,freq) = WaveField_Rod_GreenFunction_PlaneWave(InputData);
end


%% PLOTS (GENERAL)
close all
figure

X_rod = [-L, 2*L];
Y_rod = [0, 0];
subplot(3,1,1)
grid on
hold on
p1a = plot(X_rod,Y_rod);
p1a.LineWidth = 10;
p1a.Color = [0.9,0.9,0.9];
p1a.Visible = 'on';
p2 = stem(Xs,zeros(size(Xs)),'.k');
p2.MarkerSize = 12;
pX01 = plot(X0,zeros(size(X0)),'or');
pX01.MarkerSize = 4;
ejes = gca;
ejes.XLim = [0,L];
ejes.YLim = [-0.5,0.5];


subplot(3,1,2)
grid on
hold on
width1 = 0.2;
width2 = 1;
plot1a = plot(w/w_lim,abs(U(1,:)),'-k');
plot1b = plot(w/w_lim,abs(U(2,:)),'-b');
plot1c = plot(w/w_lim,abs(U(3,:)),'-r');
plot2a = plot(w/w_lim,abs(U_aprox(1,:)),'--k');
plot2b = plot(w/w_lim,abs(U_aprox(2,:)),'--b');
plot2c = plot(w/w_lim,abs(U_aprox(3,:)),'--r');

% Linewidth
plot1a.LineWidth = width1;
plot1b.LineWidth = width1;
plot1c.LineWidth = width1;
plot2a.LineWidth = width2;
plot2b.LineWidth = width2;
plot2c.LineWidth = width2;

ejes = gca;
ejes.XLim = [0,0.8];
ejes.YLim = [0,2.5];

subplot(3,1,3)
grid on
hold on
width1 = 0.2;
width2 = 1.5;
plot1a = plot(w/w_lim,angle(U(1,:)),'-k');
plot1b = plot(w/w_lim,angle(U(2,:)),'-b');
plot1c = plot(w/w_lim,angle(U(3,:)),'-r');
plot2a = plot(w/w_lim,angle(U_aprox(1,:)),'--k');
plot2b = plot(w/w_lim,angle(U_aprox(2,:)),'--b');
plot2c = plot(w/w_lim,angle(U_aprox(3,:)),'--r');

% Linewidth
plot1a.LineWidth = width1;
plot1b.LineWidth = width1;
plot1c.LineWidth = width1;
plot2a.LineWidth = width2;
plot2b.LineWidth = width2;
plot2c.LineWidth = width2;

ejes = gca;
ejes.XLim = [0,0.8];
ejes.YLim = [-pi,pi];





%% PLOT ROD WITH SCATTERERS AND POINTS ===========================

% Rod contour
x_contour = [-L/2, 3*L/2,3*L/2, -L/2,    -L/2];
y_contour = [   0,     0,    h,    h,    0];


% Damos nombre a nuestros ejes
fig1=figure;
XYPlot = axes;
XYPlot.XScale = 'lin';
XYPlot.YScale = 'lin';

% PLOTS --------------------------------------------------------

hold on;
system_contour = plot(x_contour/L,y_contour,'-k');
system_contour.LineWidth = 1;
system_fill = fill(x_contour/L,y_contour,[0.9,0.9,1.0]);
system_scatters = stem(Xs/L,h*ones(1,N),'.r');
system_scatters.Marker = 'none';
system_scatters.LineWidth = 0.8;
system.MarkerSize = 10;
points = plot(X0/L,(h/2)*ones(size(X0)),'.k');
points.MarkerSize = 10;

%texto2{1}.Color = 'k';
%texto2{2}.Color = 'r';
%texto2{3}.Color = 'b';

for j=1:length(X0)
    texto1{j} = text(1,10,'$\uparrow$');
    texto1{j}.FontSize = 10;
    texto1{j}.Interpreter = 'latex';
    texto1{j}.Units = 'normalized';
    texto1{j}.Position = [X0(j)/L,4*h];
    texto1{j}.HorizontalAlignment = 'center';    
    texto1{j}.Visible = 'off';
    
    texto2{j} = text(1,10,['$P$',num2str(j)]);
    texto2{j}.FontSize = 10;
    texto2{j}.Interpreter = 'latex';
    texto2{j}.Units = 'normalized';
    texto2{j}.Position = [X0(j)/L,4*h];
    texto2{j}.HorizontalAlignment = 'center';    
    texto2{j}.Visible = 'on';
end

texto1{1}.Color = 'k';
texto2{1}.Color = 'k';

texto1{2}.Color = 'r';
texto2{2}.Color = 'r';

texto1{3}.Color = 'b';
texto2{3}.Color = 'b';

texto = text(1,10,'$\rightarrow \ e^{-ikx}$');
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.1,0.8];
texto.HorizontalAlignment = 'center';    
texto.Visible = 'on';

texto = text(1,10,'$\sim$');
texto.FontSize = 20;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.04,0.8];
texto.HorizontalAlignment = 'center';    
texto.Visible = 'on';

% FORMATO EJES ------------------------------------------------

%RangoExp_X = -1:1:3;
%RangoExp_Y = -2:1:2;
%RangoX = 10.^RangoExp_X;
%RangoY = 10.^RangoExp_Y;
RangoX = 0:0.2:1.0;
RangoY = -2*h:h:3*h;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
%ymax = 300;


% Formato ejes: límites, tick-labels, tamaño ----------------------------
LabelFormat = {'$%2.1f$\n'  , '$%2.2f$\n' };
%LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%5.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 8;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoX);  
XYPlot.YLim  = [ymin,ymax];
% XYPlot.YTick = RangoY;
XYPlot.YTick = [];
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoY);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = '$x/L$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.20 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = ' ';
EjeY_Size = 8;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.04 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'off' 'off'};
Grid_Y = {'off' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};


% LEYENDA --------------------------------------------------------

leyenda = legend;
leyenda.String = {'Exact',...
                  'Exact at wavenumbers peaks',...
                  'Model $H(k_\nu) = H(k_{\nu-1}) \left(\frac{k_\nu}{k_{\nu-1}}\right)^{\gamma_{\nu-1}}$'};                  
leyenda.Interpreter = 'latex';
leyenda.Location = 'southeast';
leyenda.FontSize = 14;
leyenda.Visible = 'off';

% TÍTULO  --------------------------------------------------------
titulo = title(['Rod with $N=$',sprintf('%1.0f',N),' statterers (random)']);
titulo.Interpreter = 'latex';
titulo.FontSize = 12;


% IMPRIMIR --------------------------------------------------------
% AspectRatio
RatioAspecto = [10.0 1 1];
ImageSize = [0 0 18 3];
XYPlot.Visible = 'on';
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
NombreArchivo = figure_file_Rod_Points;
fig1.PaperUnits = 'centimeters';
fig1.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig1,NombreArchivo,'-depsc','-r1000');


%end



%% PLOTS [MAGNITUDE] WAVEFIELD VS FREQUENCY AT POINTS P1,P2,P3

% Damos nombre a nuestros ejes
fig2=figure;
XYPlot = axes;
XYPlot.XScale = 'lin';
XYPlot.YScale = 'lin';


% PLOTS ------------------------------------------------
% x-axis _ frequency (kHz)
X_data = w / 2 / pi / 1000; 
X_data = w / w_lim;
hold on;

p1a = plot(X_data,abs(U(1,:)),'-k');
p1a.Marker = 'none';
p1a.MarkerSize =  3;
p1a.LineStyle = '-';
p1a.LineWidth = 0.5;
p1a.MarkerIndices = 1:40:length(X_data);

p1b = plot(X_data,abs(U_aprox(1,:)),'--k');
p1b.Marker = 'none';
p1b.MarkerSize =  3;
p1b.LineStyle = '--';
p1b.LineWidth = 0.8;
p1b.MarkerIndices = 1:20:length(X_data);

p2a = plot(X_data,abs(U(2,:)),'-r');
p2a.Marker = 'none';
p2a.MarkerSize =  3;
p2a.LineStyle = '-';
p2a.LineWidth = 0.5;
p2a.MarkerIndices = 1:40:length(X_data);

p2b = plot(X_data,abs(U_aprox(2,:)),'--r');
p2b.Marker = 'none';
p2b.MarkerSize =  3;
p2b.LineStyle = '--';
p2b.LineWidth = 0.8;
p2b.MarkerIndices = 1:20:length(X_data);

p3a = plot(X_data,abs(U(3,:)),'-b');
p3a.Marker = 'none';
p3a.MarkerSize =  3;
p3a.LineStyle = '-';
p3a.LineWidth = 0.5;
p3a.MarkerIndices = 1:40:length(X_data);

p3b = plot(X_data,abs(U_aprox(3,:)),'--b');
p3b.Marker = 'none';
p3b.MarkerSize =  2;
p3b.LineStyle = '--';
p3b.LineWidth = 0.8;
p3b.MarkerIndices = 1:20:length(X_data);

rel_EA   = InputData.Scatterers.Stiffness / InputData.Rod.Stiffness;
rel_rhoA = InputData.Scatterers.MassPerLength / InputData.Rod.MassPerLength;
rel_dXs  = dXs / h;

texto = text(1,10,['$EA_\alpha / EA =$',sprintf('%2.2f',rel_EA)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.9];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

texto = text(1,10,['$\rho A_\alpha / \rho A =$',sprintf('%2.2f',rel_rhoA)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.8];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';

texto = text(1,10,['$\Delta x_\alpha / h=$',sprintf('%2.2f',rel_dXs)]);
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.7];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'on';



if N==10
    label_graph = '\textbf{(a)}';
else
    label_graph = '\textbf{(b)}';
end
texto = text(1,10,label_graph);
texto.FontSize = 15;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.97,0.9];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';






% FORMATO EJES ---

%RangoExp_X = -1:1:3;
%RangoExp_Y = -2:1:2;
%RangoX = 10.^RangoExp_X;
%RangoY = 10.^RangoExp_Y;
RangoX = 0:0.2:1;
RangoY = 0:0.50:2;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
%ymax = 300;


% Formato ejes: límites, tick-labels, tamaño ----------------------------
LabelFormat = {'$%2.2f$\n'  , '$%2.2f$\n' };
%LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%5.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 8;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoX);  
XYPlot.YLim  = [ymin,ymax];
XYPlot.YTick = RangoY;
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoY);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = 'Relative frequency, $\omega / \omega_{\textnormal{ref}}$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.07 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = 'Magnitude';
EjeY_Size = 12;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.04 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'on' 'off'};
Grid_Y = {'on' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};




leyenda = legend;
leyenda.String = {'P1 Exact',...
                  'P1 Proposed',...
                  'P2 Exact',...
                  'P2 Proposed',...
                  'P3 Exact',...
                  'P3 Proposed'} ;                 
leyenda.Interpreter = 'latex';
leyenda.Location = 'southwest';
leyenda.FontSize = 7;
leyenda.Visible = 'on';

titulo = title(['Wavefield $u(x_j,\omega)$ (magnitude)']);
titulo.Interpreter = 'latex';
titulo.FontSize = 12;

% AspectRatio
RatioAspecto = [6.0 2 1];
ImageSize = [0 0 18 6.5];
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
NombreArchivo = figure_file_Points_WavefieldMagnitude;
fig2.PaperUnits = 'centimeters';
fig2.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig2,NombreArchivo,'-depsc','-r1000');


%end


%% PLOTS [PHASE] WAVEFIELD VS FREQUENCY AT POINTS P1,P2,P3

% Damos nombre a nuestros ejes
fig2=figure;
XYPlot = axes;
XYPlot.XScale = 'lin';
XYPlot.YScale = 'lin';



% PLOTS ------------------------------------------------
% x-axis _ frequency (kHz)
X_data = w / 2 / pi / 1000; 
X_data = w / w_lim;
hold on;

p1a = plot(X_data,angle(U(1,:)),'-k');
p1a.Marker = 'none';
p1a.MarkerSize =  3;
p1a.LineStyle = '-';
p1a.LineWidth = 0.5;
p1a.MarkerIndices = 1:40:length(X_data);

p1b = plot(X_data,angle(U_aprox(1,:)),'--k');
p1b.Marker = 'none';
p1b.MarkerSize =  3;
p1b.LineStyle = '--';
p1b.LineWidth = 0.8;
p1b.MarkerIndices = 1:20:length(X_data);

p2a = plot(X_data,angle(U(2,:)),'-r');
p2a.Marker = 'none';
p2a.MarkerSize =  3;
p2a.LineStyle = '-';
p2a.LineWidth = 0.5;
p2a.MarkerIndices = 1:40:length(X_data);

p2b = plot(X_data,angle(U_aprox(2,:)),'--r');
p2b.Marker = 'none';
p2b.MarkerSize =  3;
p2b.LineStyle = '--';
p2b.LineWidth = 0.8;
p2b.MarkerIndices = 1:20:length(X_data);

p3a = plot(X_data,angle(U(3,:)),'-b');
p3a.Marker = 'none';
p3a.MarkerSize =  3;
p3a.LineStyle = '-';
p3a.LineWidth = 0.5;
p3a.MarkerIndices = 1:40:length(X_data);

p3b = plot(X_data,angle(U_aprox(3,:)),'--b');
p3b.Marker = 'none';
p3b.MarkerSize =  2;
p3b.LineStyle = '--';
p3b.LineWidth = 0.8;
p3b.MarkerIndices = 1:20:length(X_data);



% FORMATO EJES ---

%RangoExp_X = -1:1:3;
%RangoExp_Y = -2:1:2;
%RangoX = 10.^RangoExp_X;
%RangoY = 10.^RangoExp_Y;
RangoX = 0.6:0.1:1;
RangoY = -pi:pi/2:pi;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1)-0.2;
ymax = RangoY(ny)+0.2;
%ymax = 300;


% Formato ejes: límites, tick-labels, tamaño ----------------------------
LabelFormat = {'$%2.2f$\n'  , '$%2.2f$\n' };
%LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%5.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 8;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoX);  
XYPlot.YLim  = [ymin,ymax];
XYPlot.YTick = RangoY;
% XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoY);  
XYPlot.YTickLabel = {'$-\pi$','$-\pi/2$','0','$\pi/2$','$\pi$'};
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = 'Relative frequency, $\omega / \omega_{\textnormal{ref}}$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.08 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = 'Phase';
EjeY_Size = 12;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.04 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'on' 'off'};
Grid_Y = {'on' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};




leyenda = legend;
leyenda.String = {'P1 Exact',...
                  'P1 Proposed',...
                  'P2 Exact',...
                  'P2 Proposed',...
                  'P3 Exact',...
                  'P3 Proposed'} ;                 
leyenda.Interpreter = 'latex';
leyenda.Location = 'southwest';
leyenda.FontSize = 8;
leyenda.Visible = 'off';

titulo = title(['Wavefield $u(x_j,\omega)$ (phase)']);
titulo.Interpreter = 'latex';
titulo.FontSize = 12;


if N==10
    label_graph = '\textbf{(c)}';
else
    label_graph = '\textbf{(d)}';
end
texto = text(1,10,label_graph);
texto.FontSize = 15;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.97,0.9];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';

% AspectRatio
RatioAspecto = [6.0 1 1];
ImageSize = [0 0 18 3.5];
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
NombreArchivo = figure_file_Points_WavefieldPhase;
fig2.PaperUnits = 'centimeters';
fig2.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig2,NombreArchivo,'-depsc','-r1000');






%% PLOTS RELATIVE ERROR VS FREQUENCY AT POINTS P1,P2,P3

% Damos nombre a nuestros ejes
%close all
fig3=figure;


% PLOTS ------------------------------------------------
% x-axis _ frequency (kHz)
X_data = w / w_lim;
X_data(end)
hold on;

p1a = plot(X_data,abs(U(1,:)-U_aprox(1,:))./ abs(U(1,:)),'-k');
p1a.Marker = 'none';
p1a.MarkerSize =  3;
p1a.LineStyle = '-';
p1a.LineWidth = 0.5;
p1a.MarkerIndices = 1:40:length(X_data);


p2a = plot(X_data,abs(U(2,:)-U_aprox(2,:))./ abs(U(2,:)),'-r');
p2a.Marker = 'none';
p2a.MarkerSize =  3;
p2a.LineStyle = '-';
p2a.LineWidth = 0.5;
p2a.MarkerIndices = 1:40:length(X_data);


p3a = plot(X_data,abs(U(3,:)-U_aprox(3,:))./ abs(U(3,:)),'-b');
p3a.Marker = 'none';
p3a.MarkerSize =  3;
p3a.LineStyle = '-';
p3a.LineWidth = 0.5;
p3a.MarkerIndices = 1:40:length(X_data);



texto = text(1,10,'(a)');
texto.FontSize = 10;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.02,0.9];
texto.HorizontalAlignment = 'left';    
texto.Visible = 'off';

if N==10
    label_graph = '\textbf{(d)}';
else
    label_graph = '\textbf{(f)}';
end
texto = text(1,10,label_graph);
texto.FontSize = 15;
texto.Interpreter = 'latex';
texto.Units = 'normalized';
texto.Position = [0.97,0.9];
texto.HorizontalAlignment = 'right';    
texto.Visible = 'on';


% FORMATO EJES ---

XYPlot = gca;
XYPlot.XScale = 'log';
XYPlot.YScale = 'log';

RangoExp_X = -4:1:0;
RangoExp_Y = -8:1:-1;
RangoX = 10.^RangoExp_X;
RangoY = 10.^RangoExp_Y;
%RangoX = 0:5:30;
%RangoY = 0:0.25:2;

%grid on
box on
nx = numel(RangoX);
ny = numel(RangoY);
xmin = RangoX(1);
xmax = RangoX(nx);
ymin = RangoY(1);
ymax = RangoY(ny);
xmax = X_data(end);


% Formato ejes: límites, tick-labels, tamaño ----------------------------
%LabelFormat = {'$%2.0f$\n'  , '$%2.2f$\n' };
LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%2.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 8;
XYPlot.XLim  = [xmin,xmax];
XYPlot.XTick = RangoX;
XYPlot.XTickLabel = sprintf(LabelFormat{1},RangoExp_X);  
XYPlot.YLim  = [ymin,ymax];
XYPlot.YTick = RangoY;
XYPlot.YTickLabel = sprintf(LabelFormat{2},RangoExp_Y);  
XYPlot.FontSize = LabelSize;
XYPlot.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = 'Relative frequency, $\omega / \omega_{\textnormal{ref}}$';
EjeX_Size = 10;
XYPlot.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.XLabel.String = EjeX_Texto;
XYPlot.XLabel.FontSize = EjeX_Size;
XYPlot.XLabel.Position = [0.5 -0.07 0 ];
XYPlot.XLabel.Interpreter = 'LaTex';

% Título EJE Y 
EjeY_Texto = 'Relative error';
EjeY_Size = 12;
XYPlot.YLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot.YLabel.String = EjeY_Texto;
XYPlot.YLabel.FontSize = EjeY_Size;
XYPlot.YLabel.Position = [-0.05 0.50 0 ];
XYPlot.YLabel.Interpreter = 'LaTex';

% Cuadrícula Grid (principal)
Grid_Prop = {0.8, [0.7 0.7 0.7] , '-'};
MinorGrid_Prop = {0.8, [0.5 0.5 0.5] , ':'};
Grid_X = {'on' 'off'};
Grid_Y = {'on' 'off'};

XYPlot.GridAlpha     = Grid_Prop{1};
XYPlot.GridColor     = Grid_Prop{2};
XYPlot.GridLineStyle = Grid_Prop{3};

% Cuadrícula MinorGrid (secundaria)
XYPlot.MinorGridAlpha     = MinorGrid_Prop{1};
XYPlot.MinorGridColor     = MinorGrid_Prop{2};
XYPlot.MinorGridLineStyle = MinorGrid_Prop{3};

% Cuadrícula activación en ejes
XYPlot.XGrid         = Grid_X{1};
XYPlot.XMinorGrid    = Grid_X{2};
XYPlot.XMinorTick    = Grid_X{2};
XYPlot.YGrid         = Grid_Y{1};
XYPlot.YMinorGrid    = Grid_Y{2};
XYPlot.YMinorTick    = Grid_Y{2};


leyenda = legend;
leyenda.String = {'Error at P1',...
                  'Error at P2',...
                  'Error at P3'} ;                 
leyenda.Interpreter = 'latex';
leyenda.Location = 'northwest';
leyenda.FontSize = 8;
leyenda.Visible = 'on';

% Secondary axes (top)
c = InputData.Rod.SpeedSound;
k = w / c; ... wavenumber
lambda = 2 * pi ./ k; ... wavelength
w_equiv = RangoX * w_lim;
kappa = zeros(size(w_equiv));
for j=1:length(w_equiv)
    kappa(j) = NormError_Rods(InputData,w_equiv(j));
end
X_data = dXs ./ lambda; 
X_data = kappa;
XYPlot_sec = axes('Position', get(XYPlot,'Position'));
XYPlot_sec.XAxisLocation = 'top';
XYPlot_sec.Color = 'none';
XYPlot_sec.XColor = 'k';
XYPlot_sec.YAxis.Visible = 'off';
XYPlot_sec.XLim = [X_data(1),X_data(end)];
XYPlot_sec.XScale = 'log';

RangoExp_X = -8:1:0;
RangoX = 10.^RangoExp_X;

% Formato ejes: límites, tick-labels, tamaño ----------------------------
%LabelFormat = {'$%2.0f$\n'  , '$%2.2f$\n' };
LabelFormat = {'$10^{%d}$\n'  , '$10^{%d}$\n' };
%LabelFormat = {'$%2.2f$\n'  , '$10^{%d}$\n' };
LabelSize = 8;
XYPlot_sec.XTick = RangoX;
XYPlot_sec.XTickLabel = sprintf(LabelFormat{1},RangoExp_X);  
XYPlot_sec.YLim  = [ymin,ymax];
XYPlot_sec.FontSize = LabelSize;
XYPlot_sec.TickLabelInterpreter = 'latex';


% Formato títulos ejes: texto, tamaño, formato ---------------------------

% Título EJE X
EjeX_Texto = '$\kappa = N \Delta x_\alpha \cdot \mu(\mathbf{A}_\alpha - \mathbf{A})$';
EjeX_Size = 10;
XYPlot_sec.XLabel.Units = 'normalized' ; ... 'normalized'(relativas), 'data'(datos)
XYPlot_sec.XLabel.String = EjeX_Texto;
XYPlot_sec.XLabel.FontSize = EjeX_Size;
XYPlot_sec.XLabel.Position = [0.15 0.9 0 ];
XYPlot_sec.XLabel.Interpreter = 'LaTex';
XYPlot_sec.XLabel.Visible = 'off';





%titulo = title(['$N=$',num2str(N),' scatters and $\Delta x N/L=$',sprintf('%2.3f',dXs*N/L)]);
titulo = title(['Relative error $\left|u(x,\omega)-u_{\textnormal{approx}}(x,\omega)\right|/\left|u(x,\omega)\right|$'])
titulo.String = EjeX_Texto
titulo.Interpreter = 'latex';
titulo.FontSize = 12;
titulo.Units = 'normalized';
titulo.Position = [0.5,1.1];


% AspectRatio
RatioAspecto = [6.0 2 1];
ImageSize = [0 0 18 6.5];
XYPlot.PlotBoxAspectRatio = RatioAspecto;
XYPlot.Layer = 'bottom';
XYPlot_sec.PlotBoxAspectRatio = RatioAspecto;
XYPlot_sec.Layer = 'bottom';
NombreArchivo = figure_file_Points_Error;
fig3.PaperUnits = 'centimeters';
fig3.PaperPosition = ImageSize;
%set(gcf,'renderer','opengl');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%saveas(fig,NombreArchivo,'epsc');
set(gcf,'renderer','painters');   ... calidad baja de imágenes
%set(gcf,'renderer','painters'); ... calidad alta de imágenes
%print(fig,NombreArchivo,'-depsc','-r1000');
print(fig3,NombreArchivo,'-depsc','-r1000');


%end









